ASAP-Repair: API-Specific Automated Program Repair Based on API Usage Graphs

Modern software development relies on the reuse of code via Application Programming Interfaces (APIs). Such reuse relieves developers from learning and developing established algorithms and data structures anew, enabling them to focus on their problem at hand. However, there is also the risk of misusing an API due to a lack of understanding or proper documentation. While many techniques target API misuse detection, only limited efforts have been put into automatically repairing API misuses. In this paper, we present our advances on our technique API-Specific Automated Program Repair (ASAP-Repair). ASAP-Repair is intended to fix API misuses based on API Usage Graphs (AUGs) by leveraging API usage templates of state-of-the-art API misuse detectors. We demonstrate that ASAP-Repair is in principle applicable on an established API misuse dataset. Moreover, we discuss next steps and challenges to evolve ASAP-Repair towards a full-fledged Automatic Program Repair (APR) technique.

==> sample/fix_part.java <==
package sample;

import A;
import B;

public class rule_f {
    public void method() {
        A.foo()
        if(B.isBarable()){
            B.bar();
        }
        else{
            B.bar2();
        }
    }
}

==> sample/misuse.java <==
package sample;

import A;
import B;

public class misuse {
    public void method() {
        System.out.println("Start run");
        A.foo();
        noise();
        B.bar();
        A.foobar();
        System.out.println("finished run");
    }
}

==> sample/misuse_part.java <==
package sample;

import A;
import B;

public class rule_m {
    public void method() {
        A.foo();
        B.bar();
    }
}

==> sample/pattern.java <==
package sample;

import A;
import B;

public class pattern {
    public void method() {
        A.foo();
        if(B.isBarable()){
            B.bar();
        }
        else{
            B.bar2();
        }
        A.foobar();
    }
}
